Computing Optimal Non-stationary Policies for the Probabilistic Reach-Avoid Problems

We develop and analyze an algorithm for computing optimal non-stationary policies for probabilistic reach-avoid problems. The objective in probabilistic reach-avoid problems is to maximize the probability of reaching a goal without visiting predefined avoid states. Prior work has focused on computing optimal stationary reach-avoid policies. Stationary policies use the same action distribution whenever a given state is visited. This paper shows that stationary reach-avoid policies may be suboptimal and non-stationary policies may outperform them in reach probability by a margin arbitrarily close to one. To compute optimal non-stationary policies, we reduce the reach-avoid problem to a constrained average-reward Markov decision problem and propose an algorithm to compute lottery-based policies from a standard linear program formulation. We prove that the lottery-based policies are optimal and show that they are simple to compute, analyze, interpret, and implement. The numerical experiments confirm that the lottery-based policies can outperform state-of-the-art stationary policies even in complex domains.

==> marek/krass2002.jl <==
using JuMP
using GLPK
using LinearAlgebra
using Plots


na = 2  # Number of action  A(s) in the paper is action space. 
ns = 3  # Number of states  E

nas = na * ns # state-action pairs 


P = zeros(nas,ns)  # The transition probabilities p_saj row state-action pair,
                   # and columns a next state

P[1,1] = 0.90       # staying  state one with action  1
P[1,2] = 0.08       # going to state two from state one with action 1. 
P[1,3] = 0.02       # going to state three from state one with action1. 

P[2,2] = 1.00       # staying in state two with action 1.
P[3,3] = 1.00       # staying in state three with action 1.   

P[4,1] = 1.00       # staying in state one with action 2. 
P[5,2] = 1.00       # staying in state two with action 2. 
P[6,3] = 1.00       # staying in state three with action 2. 


Id = vcat([Matrix{Float64}(I, ns, ns) for _ in 1:na]...) # Identity matrix for LP 


c = zeros(nas)     # this is cost or safety c.x ≥ δ

c[1] = 1.0         # safe for state one and weight 1 on the first state-action pair 
c[2] = c[1]
c[4] = c[1]
c[5] = c[1]

r = zeros(nas)    # this is reward or optimality   x.r in LP 

r[2] = 1.0
r[5] = r[2]

α = zeros(ns)     # initial distribution
α[1] = 1.0        # starting is state 1 

δ  = 0.0          # long- run frequency staying in state one and two. safety  threshold

model = Model(GLPK.Optimizer)  # create the model 

@variable(model, x[1:nas] >= 0)    # long-run state-action frequency vector 
@variable(model, y[1:nas] >= 0)    # transient front-end part  to build π(y,x)

@objective(model, Max, x ⋅ r)        # maximize long-run reward 
@constraint(model, (Id-P)' * x .==0)  # first constraint for stationary 
                                        # state-action frequency vector 

@constraint(model, Id' * x + (Id-P)' * y .== α)   # transient/front-end part 

@constraint(model, c ⋅ x >= δ)       # This means at least δ must be staying 
                                     # inside state 1 and 2

optimize!(model)  


xopt = value.(x)  # target state-action frequency vector x* 
                  #  equation 6 for the tail policy π(x,y)

yopt = value.(y)  # transient/front-end part paired with x* 
                  # equation 15 for front-end policy π(y,x)


function state_action_index(a, s, ns) #convert to single row index  for xopt and yopt 
    return (a - 1) * ns + s 
end 

function state_totals(z, ns, na)  # state totals notation used after equation 6 
                                  # for xopt and yopt  used for equation 6 15 1nd 17 
        zs = zeros(ns)   # ∑_a z_sa
        for s in 1:ns 
            for a in 1:na 
                zs[s] += z[state_action_index(a, s, ns)] # state-total 
            end
        end 

    return zs
end 
                            

xs = state_totals(xopt, ns, na) # E_x​={ s:∑_a ​_xsa ​> 0 }  after eq 6

ys = state_totals(yopt, ns, na) # y_s = ∑_a y_sa

Ex = xs .> 1e-10 # make sure it is positive 

Ey = ys .> 1e-10 # make sure this is also positive

π_xy = zeros(ns, na) # equation 6 

π_yx = zeros(ns, na) # equation 15 


for s in 1:ns    # build two stationary polices 
    # eq 6 first policy  π_xy
    if Ex[s]     # if s ∈ 𝐸_𝑥
        for a in 1:na 
            π_xy[s,a] = xopt[state_action_index(a,s,ns)]/ xs[s]   #  x_sa/xs 
                                                                  # component of state-action 
        end                                                       # state total 
    
    elseif Ey[s]
        for a in 1:na 
            π_xy[s,a] = yopt[state_action_index(a,s,ns)]/ ys[s]   #  y_sa/ys 
        end
    
    else
         π_xy[s,1] = 1.0 # arbitrary valid action 
    end

    # eq 15 second policy  π_yx
    if Ey[s]        
        for a in 1:na 
            π_yx[s,a] = yopt[state_action_index(a,s,ns)]/ ys[s]   #  y_sa/ys 
        end

    elseif Ex[s]
        for a in 1:na 
            π_yx[s,a] = xopt[state_action_index(a,s,ns)]/ xs[s]   #  x_sa/xs 
        end

    else
        π_yx[s,1] = 1.0 # arbitrary valid action 
    end
end



lottery = zeros(ns,2)  # eq 17  column 1 probability of staying in the front mode m = 0 
                            #   column 2 probability of switching to the tail mode m = 1 


for s in 1:ns 
    if Ex[s]         #  m  = 0 and s ∈ 𝐸_𝑥 
        lottery[s,1] = ys[s] / (xs[s] + ys[s])  
        lottery[s,2] = xs[s] / (xs[s] + ys[s])

    else                    # stay in the front mode with certainty

        lottery[s,1] = 1.0  # front mode with probability 1 at that state 
        lottery[s,2] = 0.0  # switching to the tail mode is zero  
    end
end


# Categorical sampling from a probability vector.
function sample_from_prob_vector(prob) # sampling one action or one next state 
                                       # from a probability vector
         u = rand()        # random  uniformly from (0,1]

         csum = 0.0       # initial cumulative sum of probabilities 

         for i in 1:length(prob)

            csum += prob[i]        # build interval [0, csum]
            
            if u <= csum + 1e-12   # aviod rounding issues 
                return i 
            end
        end

    return length(prob)
end


function sample_next_state(s, a, P, ns)
    # sample next state from the transition probability matrix 
    row = state_action_index(a, s, ns)
    prob = P[row, :]

    return sample_from_prob_vector(vec(prob))
end 


function simulate_krass_policy(T, i0, P, π_xy, π_yx, lottery, ns, na)
    
    s = i0      # starting state 
    m = 0       # marker is zero 

    counts = zeros(na * ns) # counter for state-action visit 

    for t in 1:T 

        if m == 0   # front mode 
            
            # At state 𝑠, switch now with probability 𝑥_s/𝑥_𝑠 + 𝑦_𝑠
            # Otherwise remain in the front mode

            m = rand() < lottery[s,2] ? 1 : 0  
        end 
        if m == 0 
           a = sample_from_prob_vector(vec(π_yx[s, :])) # sample from front policy
        
        else
           a = sample_from_prob_vector(vec(π_xy[s, :])) # sample from tail policy 

        end 

        counts[state_action_index(a, s, ns)] += 1 
        # Its job is to count how often each pair is used along the trajectory, 
        # so that after the simulation you can turn counts into 
        # an empirical state-action frequency vector by dividing by 𝑇.

        s = sample_next_state(s, a, P, ns)
        # This line updates the current state 
        # to the next state after taking action a in state s.
    end

    return counts / T 
end 



freq_krass = simulate_krass_policy(10000, 1, P, π_xy, π_yx, lottery, ns, na)


println("freq_krass: ",freq_krass)
println("xopt: ",xopt)

println("freq_krass - xopt: ",freq_krass - xopt)

N = 10000   # number of simulations 

freq_avg = zeros(nas)

for n in 1:N 
    freq_avg +=  simulate_krass_policy(10000, 1, P, π_xy, π_yx, lottery, ns, na)
end 


freq_avg /= N  # dividing by N 


println("freq_avg: ",freq_avg)

println("freq_avg - xopt: ",freq_avg - xopt)

println("yopt: ",yopt)
println("xs: ",xs)         # state totals  x_s
println("ys: ",ys)         # state totals  y_s


println("π_xy: ",π_xy) # tail policy eq 6 

println("π_yx: ",π_yx) # fornt policy eq 15 

println("lottery: ",lottery)  # eq 17  column 1 stay column 2 swtich to tail mode 




function sample_switching_time(T, i0, lottery, P, π_xy, π_yx, ns, na)
    s = i0 
    m = 0

    for t in 1:T
        if m == 0
           m = rand() < lottery[s, 2] ? 1 : 0
           if m == 1
                return t
           end 
        end 

        if m == 0  
       
           a = sample_from_prob_vector(vec(π_yx[s, :]))  

        else
            a = sample_from_prob_vector(vec(π_xy[s, :]))
        end

        s = sample_next_state(s, a, P, ns)

    end

    return T + 1
    
end

Tplot = 35
Nsim = 20000

τ_samples = zeros(Int, Nsim)

for n in 1:Nsim
    τ_samples[n] = sample_switching_time(Tplot, 1, lottery, P, π_xy, π_yx, ns, na)
end

cdfτ = zeros(Tplot)

for t in 1:Tplot
        cdfτ[t] = sum(τ_samples .<= t) / Nsim
         cdfτ[t] = sum(τ_samples .<= t) / Nsim   
end 

plt_cdf = plot(
            1:Tplot,
            cdfτ,
            lw = 3,
            xlabel = "Time step t",
            ylabel = "P(τ ≤ t)",
            title = "Empirical CDF of switching time",   
            label = "δ = 0.9",
            legend = :bottomright,   # or :topright, true, false
            ylims = (0, 1),
            marker = :circle,
            ms = 3)


savefig(plt_cdf, "switching_time_cdf.pdf")
savefig(plt_cdf, "switching_time_cdf.png")
display(plt_cdf)



==> marek/markov.jl <==
using JuMP
using Plots
using GLPK
using LinearAlgebra
using LaTeXStrings
using Unzip

### Plot setup

pgfplotsx()
push!(PGFPlotsX.DEFAULT_PREAMBLE, "\\usepackage{amsmath,amsfonts}")

### Problem setup: action 1 is the risky action

P = [[0.9 0.08 0.02;
      0.0 1.00 0.00;
      0.0 0.00 1.00],
     [1.0 0.00 0.00;
      0.0 1.00 0.00;
      0.0 0.00 1.00]]

c = [[1.0,1,0], [1,1,0]]    # safety 
r = [[0.0,1,0], [0,1,0]]    # reward
α = [1.0, 0, 0]             # initial distribution

### Solve the linear program

function solve_safe(δ)
    ns = length(α)
    na = length(P)

    A = vcat(P...)
    I = vcat([diagm(ones(ns)) for a ∈ 1:na]...)
    
    model = Model(GLPK.Optimizer)
    @variable(model, x[1:na*ns] ≥ 0)  # gain dual [s1a1, s2a1, ..., s1a2, s2a2 ...]
    @variable(model, y[1:na*ns] ≥ 0)  # bias dual [s1a1, s2a1, ..., s1a2, s2a2 ...]

    @objective(model, Max, x ⋅ vcat(r...) - y[1])

    @constraint(model, (I - A)' * x .== 0) 
    @constraint(model, I' * x + (I - A)' * y .== α)
    @constraint(model, vcat(c...) ⋅ x ≥ δ)

    optimize!(model)
    termination_status(model) == OPTIMAL || error("Failed to solve the LP")
    return (objective_value(model), reshape(value.(x), ns, na),
            reshape(value.(y), ns, na))
end

###

δ = 0.96
(obj,X,Y) = solve_safe(δ)

@show X
@show Y


### Plot: Solution to LP

function eval_reachavoid(δ)
    (obj,X,Y) = solve_safe(δ)
    return (vcat(r...) ⋅ vec(X), vcat(c...) ⋅ vec(X))
end

δs = range(0,1,length=50)
(reach,avoid) = unzip([eval_reachavoid(δ) for δ ∈ δs])

scatter(avoid, reach, xlabel=L"\mathbb{P}[\operatorname{Avoid}]",
        ylabel=L"\mathbb{P}[\operatorname{Reach}]", label="Markov")

### Stationary Policies: Reach vs Avoid

# standard stationary policy construction
function make_stat_π(X, Y)
    XY = copy(X) 
    z = vec(sum(XY, dims=2) .< 0.01)
    XY[z,:] .= Y[z,:]
    XY .+= 1e-5 * ones(size(XY)) # to prevent singulary when states are not visited
    diagm(vec(sum(XY, dims=2))) \ XY
end

Π = make_stat_π(X,Y)

# construct transition probability for a policy
function make_P(Π)
    (ns,na) = size(Π)
    Pn = zeros(ns,ns)
    for (i,d) ∈ enumerate(eachcol(Π))
        Pn .+= diagm(d) * P[i]
    end
    return Pn
end

Pn = make_P(Π)

### Stationary Policies: Plot

# compute the limiting distribution 
function xlim(Π)
    make_P(Π)
end

function eval_stat_reachavoid(δ)
    (obj,X,Y) = solve_safe(δ)
    Π = make_stat_π(X,Y)
    X₂ = xlim(Π)
    return (vcat(r...) ⋅ X₂, vcat(c...) ⋅ X₂)
end

reachavoid_stat = [eval_stat_reachavoid(δ) for δ ∈ δs]
(reach, avoid) = unzip([eval_stat_reachavoid(δ) for δ ∈ δs])

scatter!(avoid, reach, xlabel="Avoid (safe)", ylabel="Reach (reward)", label="Stationary")
savefig("reach-avoid.pdf")

### Markov Policies: Reach vs Avoid

# finds the supporting decision rules
# note: sufficient to randomize deterministic ones 
function find_supp_dec(X,Y)
    # TODO: a placeholder for this problem specifically
    return [[1;1;1;;0;0;0], [0;1;1;;1;0;0]]
end

# markov policy construction
function make_markov_π(X, Y)
    Πs = find_supp_dec(X,Y)
    Ps = [make_P(Π) for Π ∈ Πs]
    (ns,na) = size(first(Πs))
    # compute limiting distributions
    Xs = hcat((xlim(Π) for Π ∈ Πs)...)
    β = Xs \ vec(X)
    # construct a markov policy
    function πm(k)
        # joint policy probability distributions
        W = hcat(((α'*P^k)' for P ∈ Ps)...) * diagm(β)
        # cumulative probability of the state
        Wn = sum(W, dims = 2)
        # TODO: need to handle a row that sums to 0
        [Wn[s] > 0 ? sum(Πs[i][s,a] * W[s,i] for i ∈ eachindex(Πs)) / Wn[s] :
                     1/na
         for s ∈ 1:ns, a ∈ 1:na]
    end
    return πm
end

πm = make_markov_π(X,Y)

# TODO: need to simulate the Markov policy to check that it really attains what we want


### Plot several Markov policies for different safety levels

function comp_risky_prob(δ)
    (obj,X,Y) = solve_safe(δ)
    πm = make_markov_π(X,Y)
    [πm(k)[1,1] for k = 0:100]
end

plot(comp_risky_prob(0.8), xlabel=L"Step $k$", ylabel=L"Risky action: $\pi_k(s_1,a_1)$",
     ylim=[-0.1,1.1], label=L"\delta=0.8")
plot!(comp_risky_prob(0.82), label=L"\delta=0.82")
plot!(comp_risky_prob(0.88), label=L"\delta=0.88")
plot!(comp_risky_prob(0.95), label=L"\delta=0.95")

savefig("risky_action.pdf")


### Compare with a discounted objective


# require the constraint for the normalized
# occupancy frequency to be bounded by δ
function solve_safe_disc(δ, γ)
    ns = length(α)
    na = length(P)

    A = vcat(P...)
    I = vcat([diagm(ones(ns)) for a ∈ 1:na]...)
    
    model = Model(GLPK.Optimizer)
    @variable(model, x[1:na*ns] ≥ 0)  # occupancy frequency [s1a1, s2a1, ..., s1a2, s2a2 ...]

    @objective(model, Max, x ⋅ vcat(r...))

    @constraint(model, (I - γ * A)' * x .== (1-γ) .* α) 
    @constraint(model, vcat(c...) ⋅ x ≥ δ)

    optimize!(model)
    termination_status(model) == OPTIMAL || error("Failed to solve the LP")
    return (objective_value(model), reshape(value.(x), ns, na))
end

δ = 0.9
γ = 0.95
(obj,X) = solve_safe_disc(δ, γ)
make_stat_π(X,X)

### Plot the optimal return as a function of γ

function f(δ, γ)
    solve_safe_disc(δ, γ)[1]
end

γs = range(0.85,1,length=200)[1:end-1] # remove 1

δ = 0.8
plot(γs, [f(δ, γ) for γ ∈ γs], xlabel=L"Discount $\gamma$", ylabel=L"Discounted return",
         label=L"\delta=0.80")

δ = 0.90
plot!(γs, [f(δ, γ) for γ ∈ γs], label=L"\delta=0.90")

δ = 0.95
plot!(γs, [f(δ, γ) for γ ∈ γs], label=L"\delta=0.95")

### Plot the optimal policy action as a function of γ

γs = range(0.85,1,length=200)[1:end-1] # remove 1
function f(δ, γ)
    (obj,X) = solve_safe_disc(δ, γ)
    make_stat_π(X,X)[1,1]
end

δ = 0.8
plot(γs, [f(δ,γ) for γ ∈ γs], xlabel=L"Discount $\gamma$", ylabel=L"Risky action: $\pi_k(s_1,a_1)$",
     label=L"\delta=0.80")

δ = 0.90
plot!(γs, [f(δ,γ) for γ ∈ γs], label=L"\delta=0.90")

δ = 0.95
plot!(γs, [f(δ,γ) for γ ∈ γs], label=L"\delta=0.95")

